Corpus Distillation for Effective Fuzzing: A Comparative Evaluation

Mutation-based fuzzing typically uses an initial set of non-crashing seed inputs (a corpus) from which to generate new inputs by mutation. A corpus of potential seeds will often contain thousands of similar inputs. This lack of diversity can lead to wasted fuzzing effort by exhaustive mutation from all available seeds. To address this, fuzzers come with distillation tools (e.g., afl-cmin) that select the smallest subset of seeds that triggers the same range of instrumentation data points as the full corpus. Common practice suggests that minimizing the number and cumulative size of the seeds leads to more efficient fuzzing, which we explore systematically. We present results of 34+ CPU-years of fuzzing with five distillation approaches to understand their impact in finding bugs in real-world software. We evaluate a number of techniques, includibng the existing afl-cmin and Minset, and also MoonLight---a freely available, configurable, state-of-the-art, open-source, tool. Our experiments compare the effectiveness of distillation approaches, targeting the Google Fuzzer Test Suite and a diverse set of six real-world libraries and programs, covering 13 different input file formats across 16 programs. Our results show that distillation is a necessary precursor to any fuzzing campaign when starting with a large initial corpus. We compare the effectiveness of alternative distillation approaches. Notably, our experiments reveal that state-of-the-art distillation tools (such as MoonLight and Minset) do not exclusively find all of the 33 bugs (in the real-world targets) exposed by our combined campaign: each technique appears to have its own strengths. We find (and report) new bugs with MoonLight that are not found by Minset, and vice versa. Moreover, afl-cmin fails to reveal many of these bugs. Of the 33 bugs revealed in our campaign, seven new bugs have received CVEs.

==> data/charts/paper_plots.R <==
# Author: Shane Magrath

##################
### parameters ###
##################
setwd("/home/smagrath/workspace/publications/2017_corpus_distillation/data/charts")

data_dir = './' #where the *.csv files are
min_rows = 25
options(scipen=5) #low preference for scientific notation formatting


# make a sorting function
sort.corpus = function(df) {
  df[order(-df$rows, -df$cols, df$name),]
}

# function for reading in data
read.data = function(f.name) {
  sort.corpus(
    read.csv(
      paste(data_dir, f.name, sep=''), 
      stringsAsFactors=FALSE
    )
  )
}

# func for making data frame of statistics between moonshinees and greedy algorithm
calc_comparison = function(moonshine, greedy) {
  data = data.frame(
    name = moonshine$name, 
    rows = moonshine$rows, 
    cols = moonshine$cols,
    size = moonshine$soln.size,
    improv.weight = (greedy$soln.weight - moonshine$soln.weight) ,  # weight benefit
    improve.weight_percent = 100.0 * (greedy$soln.weight - moonshine$soln.weight) / greedy$soln.weight,
    improv.size = (greedy$soln.size - moonshine$soln.size),   # corpus size benefit
    improv.size_percent = 100.0 * (greedy$soln.size - moonshine$soln.size) / greedy$soln.size
  )
  #filter out small data pts and return
  data[data$rows >= min_rows,]
}

# func for applying all the nitty gritty plotting details and options
my.plot = function(fname, myx, myy, title, ylabel, num_samples) {
  pdf(paste(fname, '.pdf', sep=''),width=7,height=7)
  #postscript(paste(fname, '.ps', sep=''),width=7,height=7)
  #png(paste(fname, '.png', sep=''),width=800,height=800,units="px",pointsize = 12)
  par(mai=c(1,1,1,1))
  cat("Max X,Y", max(myx),max(myy),"\n")
  plot(myx, myy, 
       # log='x',
       type='p',
       main = title,
       sub = paste("Number of Samples:", num_samples),
       xlab = 'Moonshine Solution Size',
       # xlim = c(0,1200),
       ylab = ylabel,
       pch = 20,
       col = 'black', #colour of pts
       cex = 1.0 #size of pts (relative to default)
  )
  grid(nx=10,ny=10,col="black")
  dev.off()
}

### MAIN ###

# read in the raw data
w.moonshine = read.data('weighted_milhayes.csv')
w.greedy = read.data('weighted_greedy.csv')
u.moonshine = read.data('unweighted_milhayes.csv')
u.greedy = read.data('unweighted_greedy.csv')

# ensure dataframes match each other
# weighed doesn't need to match unweighted
# since invalid weighted rows were ignored only in weighted
stopifnot(nrow(w.moonshine) == nrow(w.greedy))
stopifnot(nrow(u.moonshine) == nrow(u.greedy))
stopifnot(all(w.moonshine$name == w.greedy$name))
stopifnot(all(u.moonshine$name == u.greedy$name))

# form the required comparison statistics
weighted = calc_comparison(w.moonshine, w.greedy)
unweighted = calc_comparison(u.moonshine, u.greedy)

printProgress = function(name, myframe) {
  # print updates
  samples = nrow(myframe)
  #
  min_rows = min(myframe$rows)
  median_rows = median(myframe$rows)
  max_rows = max(myframe$rows)
  #
  max_size = max(myframe$size)
  median_size = median(myframe$size)
  min_size = min(myframe$size)
  #
  max_wpercent = max(myframe$improve.weight_percent)
  min_wpercent = min(myframe$improve.weight_percent)
  median_wpercent = median(myframe$improve.weight_percent)
  #
  max_spercent = max(myframe$improv.size_percent)
  min_spercent = min(myframe$improv.size_percent)
  median_spercent = median(myframe$improv.size_percent)
  #
  cat("Name: ", name, 
      " -- Samples: ", samples, "\n",
      ", MIN rows: ", min_rows, 
      ", MEDIAN rows: ", median_rows, 
      ", MAX rows: ", max_rows, "\n",
      #
      ", MIN Sized Corpus: ", min_size, 
      ", MEDIAN Sized Corpus: ", median_size, 
      ", MAX Sized Corpus: ", max_size, "\n",
      #
      ", MIN Size %: ", min_spercent,
      ", MEDIAN Size %: ", median_spercent, 
      ", MAX Size %: ", max_spercent, "\n",
      #
      ", MIN Weight %: ", min_wpercent,
      ", MEDIAN Weight %: ", median_wpercent, 
      ", MAX Weight %: ", max_wpercent,
      "\n")
}

printProgress("Weighted Data", weighted)
cat("---\n")
printProgress("Unweighted Data", unweighted)

### plotting ###
#Data Frame Structure:
# name, 
# rows, 
# cols,
# size,
# improv.weight,  # weight benefit
# improve.weight_percent
# improv.size # corpus size benefit
# improve.size_percent

my.plot(
  fname = 'scatter_weighted', 
  myx = weighted$size, 
  myy = weighted$improv.size,
  title = 'Weighted Moonshine Improvement Over Greedy',
  ylabel = 'Improvement\nNumber of Seeds',
  num_samples = nrow(weighted)
)

#dev.off()
#x11(width=7,height=7)

my.plot(
  fname = 'scatter_unweighted', 
  myx = unweighted$size, 
  myy = unweighted$improv.size,
  title = 'Unweighted Moonshine Improvement Over Greedy',
  ylabel = 'Improvement\nNumber of Seeds',
  num_samples = nrow(unweighted)
)

my.plot(
  fname = 'scatter_weighted_percent', 
  myx = unweighted$size, 
  myy = weighted$improve.weight_percent,
  title = 'Weighted Moonshine Improvement Over Greedy',
  ylabel = 'Improvement\n(%)',
  num_samples = nrow(unweighted)
)




==> data/charts/plotting.R <==
# liam hayes
# july 2017
# R script to generate nice plots from moonshine results
# the results are csv files generated by 
# moonshine-code/py_control_scripts/extract_results.py

##################
### parameters ###
##################
setwd("/home/smagrath/workspace/publications/2017_corpus_distillation/data/charts")

data_dir = './' #where the *.csv files are
min_rows = 100
options(scipen=5) #low preference for scientific notation formatting

#####################
### utility funcs ###
#####################

# make a sorting function
sort.corpus = function(df) {
    df[order(-df$rows, -df$cols, df$name),]
}

# function for reading in data
read.data = function(f.name) {
    sort.corpus(
        read.csv(
            paste(data_dir, f.name, sep=''), 
            stringsAsFactors=FALSE
        )
    )
}

# func for making comparison statistics between milhayes and greedy algorithm
calc_comparison = function(milhay, greedy) {
    data = data.frame(
        name = milhay$name, 
        rows = milhay$rows, 
        cols = milhay$cols,
        dist.weight = milhay$non.opt.weight / milhay$soln.weight,
        improv.weight = (greedy$soln.weight - milhay$soln.weight) /
            greedy$soln.weight,
        dist.size = milhay$non.opt.size / milhay$soln.size,
        improv.size = (greedy$soln.size - milhay$soln.size) /
            greedy$soln.size
    )
    #filter out small data pts and return
    data[data$rows >= min_rows,]
}

# func for applying all the nitty gritty plotting details and options
my.plot = function(fname, x, y, title, ylabel) {
    # pdf(paste(fname, '.pdf', sep=''))
    postscript(paste(fname, '.ps', sep=''))
    plot(x, y,
        log='x',
        main = title,
        xlab = 'Number of Seeds',
        ylab = ylabel,
        pch = 20,
        col = 'red', #colour of pts
        cex = 1.5, #size of pts (relative to default)
        xaxt = 'n', #suppress default axes
        yaxt = 'n'
    )
    # manually make axes
    # extend the tick marks across the whole graph to make a grid
    # since R has no way of automatically generating a grid to match
    # non standard axes:
    # stackoverflow.com/questions/8081931/grid-line-consistent-with-ticks-on-axis/14731915
    # an alternative option is to manual draw on the grid lines using abline()
    xaxis = c(0.1, 1, 10, 100, 1000, 10000, 100000)
    axis(1, #side, 1==bottom
        at = xaxis,
        labels = as.character(xaxis),
        tck = 1, #extend tick across graph
        lty = 2, #line type (1-6)
        col = '#aaaaaa'
    )
    axis(2, #side, 2==left
        #keep default tick locations
        tck = 1, 
        lty = 2,
        col = '#aaaaaa'
    )
    abline(
        h = median(y),
        col = 'blue',
        lty = 1,
        lwd = 2
    )
    dev.off()
}

############
### main ###
############

# read in the raw data
w.milhay = read.data('weighted_milhayes.csv')
w.greedy = read.data('weighted_greedy.csv')
u.milhay = read.data('unweighted_milhayes.csv')
u.greedy = read.data('unweighted_greedy.csv')

# ensure dataframes match each other
# weighed doesn't need to match unweighted
# since invalid weighted rows were ignored only in weighted
stopifnot(nrow(w.milhay) == nrow(w.greedy))
stopifnot(nrow(u.milhay) == nrow(u.greedy))
stopifnot(all(w.milhay$name == w.greedy$name))
stopifnot(all(u.milhay$name == u.greedy$name))

# form the required comparison statistics
weighted = calc_comparison(w.milhay, w.greedy)
unweighted = calc_comparison(u.milhay, u.greedy)

### plotting ###

my.plot(
    fname = 'weighted_improv', 
    x = weighted$rows, 
    y = weighted$improv.weight * 100,
    title = 'Weighted Improvement',
    ylabel = 'Improvement (%)'
)

my.plot(
    fname = 'unweighted_improv', 
    x = unweighted$rows, 
    y = unweighted$improv.size * 100,
    title = 'Unweighted Improvement',
    ylabel = 'Improvement (%)'
)

my.plot(
    fname = 'weighted_dist', 
    x = weighted$rows, 
    y = weighted$dist.weight * 100,
    title = 'Weighted Upper Bound Distance From Optimal',
    ylabel = 'Distance (%)'
)

my.plot(
    fname = 'unweighted_dist', 
    x = unweighted$rows, 
    y = unweighted$dist.size * 100,
    title = 'Unweighted Upper Bound Distance From Optimal',
    ylabel = 'Distance (%)'
)

